On generic identifiability of 3-tensors of small rank

We introduce an inductive method for the study of the uniqueness of decompositions of tensors, by means of tensors of rank 1. The method is based on the geometric notion of weak defectivity. For three-dimensional tensors of type (a, b, c), a\le b\le c, our method proves that the decomposition is unique (i.e. k-identifiability holds) for general tensors of rank k, as soon as k\le (a+1)(b+1)/16. This improves considerably the known range for identifiability. The method applies also to tensor of higher dimension. For tensors of small size, we give a complete list of situations where identifiability does not hold. Among them, there are 4\times4\times4 tensors of rank 6, an interesting case because of its connection with the study of DNA strings.

==> anc/weakhiddenlaunchspan.m2 <==
--Macaulay2 file, which compute (s,pp,qq,rr)-weak defectivity of P(A)xP(B)xP(C) according to Definition 3.1
--of [Chiantini, Ottaviani, On generic identifiability of 3-tensors of small rank]
--this file calls "weakhiddenspan.m2", which is the core of the algorithm.
--the values of a=dim A, b=dim B, c=dim C, s, pp, qq, rr have to be inserted into the following lines
--if one is interested in checking only condition (iii) of Prop. 2.4 of the quoted paper, put s=k, pp=qq=rr=0
restart
KK=QQ
a=1,b=1,c=2
s=0, pp=1, qq=4, rr=0
load "weakhiddenspan.m2"

--the following is an example of how the program can be runned for many input values
for qq1 from 0 to 1 do for rr1 from 1 to 2 do
(qq=qq1,rr=rr1,print(s,pp,qq,rr),load "weakhiddenspan.m2")


--when a defectivity has been found, the following lines give numerical informations on the contact locus of tangency
--in the non tangentially weakly defective case, such a locus consists of finitely many points
G=KK[h_0..h_((a+1)*(b+1)*(c+1)-1)]
gsegre=sub(segre,G);
gcont=sub(ideal(cont),G);
codim(gsegre+gcont)
degree(gsegre+gcont)
genus(gsegre+gcont)
--genus(gsegre+gcont+ideal(h_0,h_1,h_2))
dec=decompose(gsegre+gcont)
codim singularLocus (gsegre+gcont)
degree (dec_0+dec_1)
codim dec_1
degree dec_1
betti dec_0
betti (gsegre+gcont)
betti syz gens (dec_0+dec_1)
betti syz gens (gsegre+gcont)
betti mingens (gsegre+gcont)
hilbertPolynomial (gsegre+gcont)
syz(dec_0*dec_1)
codim(dec_0+dec_1)
codim dec_0
codim dec_1
codim dec_2
degree dec_0


==> anc/weakhiddenspan.m2 <==
--to be called by loadweakhidden
R=KK[x_0..x_a,y_0..y_b,z_0..z_c, MonomialOrder=>{a+1,b+1,c+1}];
xyz=matrix{{x_0..x_a}}**matrix{{y_0..y_b}}**matrix{{z_0..z_c}};
for i from 1 to s+pp+qq+rr do (p_i=apply(a+1,j->random(KK)),q_i=apply(b+1,j->random(KK)),
     r_i=apply(c+1,j->random(KK)))
for h from 1 to s+pp do ruleyz_h=toList(set(apply(b+1,j->(y_j=>(q_h)_j)))+set(apply(c+1,j->(z_j=>(r_h)_j))))
for h from 1 to s do rulexz_h=toList(set(apply(a+1,j->(x_j=>(p_h)_j)))+set(apply(c+1,j->(z_j=>(r_h)_j))))
for h from s+pp+1 to s+pp+qq do rulexz_h=toList(set(apply(a+1,j->(x_j=>(p_h)_j)))+set(apply(c+1,j->(z_j=>(r_h)_j))))
for h from 1 to s do rulexy_h=toList(set(apply(a+1,j->(x_j=>(p_h)_j)))+set(apply(b+1,j->(y_j=>(q_h)_j))))
for h from s+pp+qq+1 to s+pp+qq+rr do rulexy_h=toList(set(apply(a+1,j->(x_j=>(p_h)_j)))+set(apply(b+1,j->(y_j=>(q_h)_j))))
if s+pp>0 then j=sub(diff(transpose matrix{{x_0..x_a}},xyz),ruleyz_1) else j=matrix mutableMatrix(R,0,(a+1)*(b+1)*(c+1));
for h from 2 to s+pp do j=j||sub(diff(transpose matrix{{x_0..x_a}},xyz),ruleyz_h)
for h from 1 to s do j=j||sub(diff(transpose matrix{{y_0..y_b}},xyz),rulexz_h)
for h from s+pp+1 to s+pp+qq do j=j||sub(diff(transpose matrix{{y_0..y_b}},xyz),rulexz_h)
for h from 1 to s do j=j||sub(diff(transpose matrix{{z_0..z_c}},xyz),rulexy_h)
for h from s+pp+qq+1 to s+pp+qq+rr do j=j||sub(diff(transpose matrix{{z_0..z_c}},xyz),rulexy_h)
--jj fits the correct degrees
jj=map(R^{s*(a+b+c+3)+pp*(a+1)+qq*(b+1)+rr*(c+1):0},R^{(a+1)*(b+1)*(c+1):0},j);
jr=syz jj;
--rank jj
if (numcols jr)!=(a+1)*(b+1)*(c+1)-s*(a+b+c+1)-pp*(a+1)-qq*(b+1)-rr*(c+1) then print("defective with ",s," points");
if (numcols jr)!=(a+1)*(b+1)*(c+1)-s*(a+b+c+1)-pp*(a+1)-qq*(b+1)-rr*(c+1) then end
if numcols jr==0 then print("perfect") 
if numcols jr==0 then end
--jr gives the coefficients of the span of tangent and linear spaces considered
--now we compute that the tangent space be contained in this span
xx=ideal(0_R)
for i from 0 to ((numcols jr)-1) do xx=xx+ideal(diff(transpose matrix{{x_0..x_a,y_0..y_b,z_0..z_c}},xyz)*submatrix(jr,,{i}));
xm=mingens xx;
xy=matrix{{x_0..x_a}}**matrix{{y_0..y_b}}
xz=matrix{{x_0..x_a}}**matrix{{z_0..z_c}}
yz=matrix{{y_0..y_b}}**matrix{{z_0..z_c}}
contact=matrix{{x_0..x_a}}**(diff(yz,xm_(0,0))*transpose yz)
for ss from 1 to ((numcols xm)-1) do contact=contact|matrix{{x_0..x_a}}**(diff(yz,xm_(0,ss))*transpose yz)
for ss from 0 to ((numcols xm)-1) do contact=contact|matrix{{y_0..y_b}}**(diff(xz,xm_(0,ss))*transpose xz)
for ss from 0 to ((numcols xm)-1) do contact=contact|matrix{{z_0..z_c}}**(diff(xy,xm_(0,ss))*transpose xy)
contact=compress contact
--in the following we work on the Segre variety, which gives better geometrical informations, but it is time consuming
--a variant of this algorithm, working on the projection of the third factor, it is enough in order to check
-- the non weak defectivity and it is available by the authors on request
S=KK[x_0..x_a,y_0..y_b,z_0..z_c,h_0..h_((a+1)*(b+1)*(c+1)-1)]
cc=sub(contact,S)
xyzc=sub(xyz,S)
cont=sum((a+1)*(b+1)*(c+1),i->diff(xyzc_(0,i),cc)*h_i)
segre=eliminate(toList(x_0..x_a)|toList(y_0..y_b)|toList(z_0..z_c),ideal(matrix{{h_0..h_((a+1)*(b+1)*(c+1)-1)}}-xyzc))
--codim(ideal(cont)+segre)
--degree(ideal(cont)+segre)
if s!=0 and codim(ideal(cont)+segre)!=(a+1)*(b+1)*(c+1)-1 then print("weakhiddendefectivec")
if s==0 and codim(ideal(cont)+segre)!=(a+1)*(b+1)*(c+1) then print("weakhiddendefectivec")
if s!=0 and degree(ideal(cont)+segre)!=s then print("weakhiddendefectived")
print("codim=",codim(ideal(cont)+segre)," ","degree=",degree(ideal(cont)+segre))

